Qutes: A High-Level Quantum Programming Language for Simplified Quantum Computing

Quantum computing leverages the principles of quantum mechanics to perform computations far beyond the capabilities of classical systems, particularly in fields such as cryptography and optimization. However, current quantum programming languages often require low-level implementation, posing significant barriers for many developers due to their steep learning curve and limited abstraction. In response, we introduce \textbf{Qutes}, a high-level quantum programming language designed to simplify quantum algorithm development while maintaining the flexibility required for advanced applications. By abstracting complex quantum operations and allowing intuitive expressions through high-level constructs, Qutes enables users to write efficient quantum programs without extensive knowledge of quantum mechanics or circuit design. Built upon Qiskit, Qutes translates its syntax directly into executable quantum code, facilitating seamless integration with quantum hardware. This paper provides an overview of the language's architecture, core functionalities, and its ability to unify classical and quantum operations within a single framework. Additionally, we demonstrate Qutes' application in key quantum algorithms, showcasing its potential to make quantum programming more accessible and practical for a wider range of developers and researchers.

==> qutes_examples/lexer.py <==
from pygments.lexer import RegexLexer, bygroups
from pygments.token import Text, Keyword, Name, String, Comment, Operator, Punctuation, Number, Literal

class QutesLexer(RegexLexer):
    name = 'Qutes'
    aliases = ['qutes']
    filenames = ['*.qut']
    #https://pygments.org/docs/tokens/
    tokens = {
        'root': [
            (r'\b(for|foreach|if|else|while|do|return|in|by)\b', Keyword.Control),
            (r'((?<!/)\*(?!/)|(?<![/\*])/(?![/\*])|%|\\|\*(?!/)|\+|\-|==|!=|>|>=|<|<=)|\b(and|or|not|pauliy|pauliz|grover|mcz|mcx|mcp|mcy|swap|hadamard|measure|print|println|barrier)\b', Operator.Word),
            (r'(\+\+|\-\-|\+=|\-=|\*=|/=|&=|=)', Operator),
            (r'\b(qustring|quint|qubit|int|string|bool|void|float)\b', Keyword.Type),
            (r'(\|\+>|\|\->|\|0>|\|1>)', Keyword.Constant),  # Pattern for quantum constants
            (r'(;|\(|\)|\{|\}|\[|\]|\.|,)', Punctuation),
            (r'\b((\+|\-)?[0-9]*\.[0-9]+)\b', Number.Float),  # Pattern for floating-point numbers
            (r'\b((\+|\-)?[0-9]+q)\b', Number),  # Pattern for quantum values
            (r'\b((\+|\-)?[0-9]+)\b', Number.Integer),  # Pattern for quantum values
            (r'\b(\[[0-9]+(,\s*[0-9]+)*\]q)\b', Number),  # Pattern for quantum states
            (r'\b((\+|\-)?[0-9]*\.[0-9]+,\s*(\+|\-)?[0-9]*\.[0-9]+q)\b', Number),  # Pattern for quantum amplitudes
            (r'\b(true|false|TRUE|FALSE)\b', Keyword.Constant),  # Pattern for boolean constants
            (r'[A-Za-z_][A-Za-z0-9_]*', Name),  # Pattern for variable names
            (r'("(\\.|""|[^"\\])*")', String.Double),
            (r'\s+', Text),
            (r'/\*', Comment.Multiline, 'comment'),
            (r'//.*?$', Comment.Single),
        ],
        'comment': [
            (r'[^*/]+', Comment.Multiline),
            (r'/\*', Comment.Multiline, '#push'),
            (r'\*/', Comment.Multiline, '#pop'),
            (r'[*/]', Comment.Multiline)
        ]
    }
